Combining Query Performance Predictors: A Reproducibility Study

A large number of approaches to Query Performance Prediction (QPP) have been proposed over the last two decades. As early as 2009, Hauff et al. [28] explored whether different QPP methods may be combined to improve prediction quality. Since then, significant research has been done both on QPP approaches, as well as their evaluation. This study revisits Hauff et al.s work to assess the reproducibility of their findings in the light of new prediction methods, evaluation metrics, and datasets. We expand the scope of the earlier investigation by: (i) considering post-retrieval methods, including supervised neural techniques (only pre-retrieval techniques were studied in [28]); (ii) using sMARE for evaluation, in addition to the traditional correlation coefficients and RMSE; and (iii) experimenting with additional datasets (Clueweb09B and TREC DL). Our results largely support previous claims, but we also present several interesting findings. We interpret these findings by taking a more nuanced look at the correlation between QPP methods, examining whether they capture diverse information or rely on overlapping factors.

==> ecir25/figs/heatmap/foo.py <==
import numpy as np

input_file = "/home/dwaipayan/Dropbox/Apps/ShareLaTeX/qppFusion/figs/heatmap/cw09_post.csv"
# Load the correlation matrix
corr_matrix = np.around(np.genfromtxt(input_file, delimiter=',', dtype=np.float32), 2)

# Create the upper triangular matrix
upper_triangular_matrix = np.triu(corr_matrix)

# Make the matrix symmetric
symmetric_matrix = upper_triangular_matrix + upper_triangular_matrix.T -np.diag(upper_triangular_matrix.diagonal())

print(symmetric_matrix)


==> ecir25/figs/heatmap/heatmap.py <==
import sys
import subprocess
import numpy as np
import matplotlib.pyplot as plt
import argparse

# Set up argument parsing
parser = argparse.ArgumentParser(description='Generate a heatmap from a correlation matrix.')
parser.add_argument('--input', type=str, help='The CSV file containing the correlation matrix.', required=True)
parser.add_argument('--r1', type=str, help='The retrieval 1 - pre/post.', required=True)
parser.add_argument('--r2', type=str, help='The retrieval 2 - pre/post.', required=True)
parser.add_argument('--name', type=str, help='Plot name.', required=False)
parser.add_argument('--y', action='store_true', default=False, help='Display y-axis labels (default: True).')
parser.add_argument('--colorbar', action='store_true', default=False, help='Display intensity scale (default: True).')


args = parser.parse_args()
input_file = args.input

retrieval1 = args.r1 # pre/post
retrieval2 = args.r2 # pre/post

name = "Heatmap"
if args.name:
    name = args.name

#input_file = sys.argv[1] if len(sys.argv) > 1 else ""
#if not input_file:
#    print("Usage: python3 heatmap.py <.csv file path>")
#    sys.exit(0)

#input_file = 'pre_post_pearsons_DL.csv'
corr_matrix = np.around(np.genfromtxt(input_file, delimiter=',', dtype=np.float32), 2)
#print(corr_matrix)

########### +++ To consider only the upper triangular matrix containing the Pearson's rho
# Create the upper triangular matrix
upper_triangular_matrix = np.triu(corr_matrix)

# Make the matrix symmetric
symmetric_matrix = upper_triangular_matrix + upper_triangular_matrix.T -np.diag(upper_triangular_matrix.diagonal())
corr_matrix = symmetric_matrix
########### --- To consider only the upper triangular matrix containing the Pearson's rho

qpp_preret = ['MaxIDF', 'AvgIDF', 'SumSCQ', 'MaxSCQ', 'AvgSCQ', 'SumVAR',
              'AvgVAR', 'MaxVAR', 'AvP', 'AvNP']
qpp_postret = ['NQC', 'WIG', 'Clarity', 'UEF-NQC', 'UEF-WIG', 'UEF-Clarity',
              'NeuralQPP', 'qppBERT-PL', 'Deep-QPP', 'BERT-QPP']

x_list = qpp_preret
y_list = qpp_preret

if retrieval1.lower() == "post":
    x_list = qpp_postret

if retrieval2.lower() == "post":
    y_list = qpp_postret

min_correlation = -0.2


fig, ax = plt.subplots()
im = ax.imshow(corr_matrix, cmap='cividis', vmin=min_correlation)

# Show all ticks and label them with the respective list entries
ax.set_xticks(np.arange(len(x_list)), labels=x_list, fontsize=12)
ax.set_yticks(np.arange(len(y_list)), labels=y_list, fontsize=12)
#ax.set_yticklabels([])
if not args.y:
    ax.set_yticklabels([])  # Remove y-axis labels if the parameter is False

# Rotate the tick labels and set their alignment.
plt.setp(ax.get_xticklabels(), rotation=45, ha="right", rotation_mode="anchor")

# Loop over data dimensions and create text annotations.
for i in range(len(x_list)):
    for j in range(len(y_list)):
        if i != j:
            text = ax.text(j, i, corr_matrix[i, j], ha="center", va="center", color="w", fontsize = 9)
        else:
            text = ax.text(j, i, corr_matrix[i, j], ha="center", va="center", color="b", fontsize = 9)

#ax.set_title("Correlation b/w QPP Scores")
print(name)
ax.set_title(name)
fig.tight_layout()

# Add a colorbar to indicate the scale
# Display colorbar if the parameter is True
print(args.colorbar)
if args.colorbar:
    cbar = plt.colorbar(im)
    cbar.set_label('Correlation Coefficient')  # Label for the colorbar

output_file = "".join(input_file.split(".")[0:len(input_file.split("."))-1])+".pdf"
plt.savefig(output_file, dpi=300, bbox_inches='tight')
subprocess.run(['pdfcrop', output_file, output_file])

#plt.show()


==> ecir25/figs/heatmap/heatmap_backup.py <==
import numpy as np
import matplotlib.pyplot as plt

input_file = 'dl19-20_post.csv'
corr_matrix = np.genfromtxt(input_file, delimiter=',')
print(corr_matrix)

qppmethods = ['NQC', 'WIG', 'Clarity', 'UEF_NQC', 'UEF_WIG', 'UEF_Clarity',
              'NeuralQPP', 'qppBERT-PL', 'DeepQPP', 'BERTQPP']

#im = ax.imshow(corr_matrix, cmap='coolwarm')
# Change the colormap to your desired color scheme
cmap_choice = 'viridis'  # You can also use 'plasma', 'inferno', 'magma', 'cividis', etc.

# Sequential colormaps
sequential_colormaps = [
    'viridis', 'plasma', 'inferno', 'magma', 'cividis',
    'Greys', 'Purples', 'Blues', 'Greens', 'Oranges', 'Reds',
    'BuGn', 'BuPu', 'GnBu', 'Greens', 'OrRd', 'PuBu', 'PuBuGn',
    'PuRd', 'RdPu', 'YlGn', 'YlGnBu', 'YlOrBr', 'YlOrRd'
]

# Diverging colormaps
diverging_colormaps = [
    'coolwarm', 'RdYlBu', 'Spectral', 'bwr', 'seismic',
    'PiYG', 'PRGn', 'RdGy', 'RdYlGn', 'BrBG', 'PuOr', 'RdBu'
]

# Qualitative colormaps
qualitative_colormaps = [
    'Set1', 'Set2', 'Set3', 'Pastel1', 'Pastel2', 'Dark2', 'Accent',
    'tab10', 'tab20', 'tab20b', 'tab20c', 'flag', 'prism', 'ocean', 'gist_earth'
]

# Miscellaneous colormaps
misc_colormaps = [
    'hot', 'cool', 'copper', 'gray', 'binary', 'hsv', 'spring', 'summer', 'autumn', 'winter'
]

# Combine all colormaps into a single list
all_colormaps = (
    sequential_colormaps +
    diverging_colormaps +
    qualitative_colormaps +
    misc_colormaps
)

#for cmap_choice in ['viridis' , 'plasma', 'inferno', 'magma', 'cividis']:
for cmap_choice in all_colormaps:
    fig, ax = plt.subplots()
    im = ax.imshow(corr_matrix, cmap=cmap_choice)


    # Show all ticks and label them with the respective list entries
    ax.set_xticks(np.arange(len(qppmethods)), labels=qppmethods)
    ax.set_yticks(np.arange(len(qppmethods)), labels=qppmethods)

    # Rotate the tick labels and set their alignment.
    plt.setp(ax.get_xticklabels(), rotation=45, ha="right", rotation_mode="anchor")

    # Loop over data dimensions and create text annotations.
    for i in range(len(qppmethods)):
        for j in range(len(qppmethods)):
            text = ax.text(j, i, corr_matrix[i, j], ha="center", va="center", color="w")

#    ax.set_title("Correlation b/w QPP Scores")
    ax.set_title(f"Correlation between QPP Scores - Colormap: {cmap_choice}")
    fig.tight_layout()

    # Add a colorbar to indicate the scale
    cbar = plt.colorbar(im)
    cbar.set_label('Correlation Coefficient')  # Label for the colorbar

    filename = cmap_choice
    print(filename)
    plt.savefig(cmap_choice+'.pdf', dpi=300, bbox_inches='tight')  # Change the filename and format as needed

#    plt.show()

